A consistent co-rotational formulation for aerodynamic nonlinear analysis of flexible frame structures

The design of structures submitted to aerodynamic loads usually requires the development of specific computational models considering fluid-structure interactions. Models using structural frame elements are developed in several relevant applications such as the design of advanced aircraft wings, wind turbine blades or power transmission lines. In the case of flexible frame structures submitted to fluid flows, the consistent computation of inertial and aerodynamic forces for large displacements is a challenging task. In this article we present a novel formulation for the accurate computation of aerodynamic forces for large displacements and rotations using the co-rotational approach, the quasi-steady theory and the principle of virtual work. This formulation is coupled with a reference consistent co-rotational formulation for computing internal and inertial forces, providing a unified set of nonlinear balance equations. A numerical resolution procedure is proposed and implemented within the open-source library ONSAS. The proposed formulation and its implementation are validated through the resolution of five examples, including a realistic wind turbine analysis problem. The results provided by the proposed formulation are compared with analytic solutions and solutions obtained using a lumped mass approach. The proposed formulation provides accurate solutions for challenging numerical problems with large displacements and rotations.

==> svg2pdf.sh <==
# -------------------
# svg2pdftex: a bash script for automatic conversion from svg2pdftex using inkscape.
#
# Copyright (C) 2020, Jorge M. Pérez Zerpa
#
# This file is part of svg2pdftex.
#
# svg2pdftex is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# svg2pdftex is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svg2pdf_tex.  If not, see <https://www.gnu.org/licenses/>.
# ----------------------

echo "-------------------"
echo "--- svg2pdf_tex ---"

existing=0
new=0

for f in $(find . -type f -name "*.svg"); do
  
  file="$(basename -s .svg -- $f)"
  dir="$(dirname $f)"
  pdffile="$dir/$file.pdf"
    
  if test -f "$pdffile"; then
    let existing++
    if [ "$1" -eq "1" ]; then
      echo "$pdffile already exists, overwriting"
      inkscape -D "$f" --export-latex --export-pdf="$pdffile"  

    fi    
  else
    inkscape -D "$f" --export-latex --export-pdf="$pdffile"  
    echo "  $pdffile generated"
    let new++
  fi
done

echo "Summary:"
echo "$new new pdfs generated."
if [ "$1" -eq "1" ]; then
  echo "$existing already existing overwritten."
else
  echo "$existing already existing untouched."
fi
echo "-------------------"

